Performance of Python runtimes on a non-numeric scientific code

The Python library FatGHol FatGHoL used in Murri2012 to reckon the rational homology of the moduli space of Riemann surfaces is an example of a non-numeric scientific code: most of the processing it does is generating graphs (represented by complex Python objects) and computing their isomorphisms (a triple of Python lists; again a nested data structure). These operations are repeated many times over: for example, the spaces and are triangulated by 4'583'322 and 747'664 graphs, respectively. This is an opportunity for every Python runtime to prove its strength in optimization. The purpose of this experiment was to assess the maturity of alternative Python runtimes, in terms of: compatibility with the language as implemented in CPython 2.7, and performance speedup. This paper compares the results and experiences from running FatGHol with different Python runtimes: CPython 2.7.5, PyPy 2.1, Cython 0.19, Numba 0.11, Nuitka 0.4.4 and Falcon.

==> make-graphs.py <==
#!/usr/bin/env python
#

show=False
format='pdf'
figsize=(8.9,3)
synopsis_figsize=(14, 4)

from collections import defaultdict
import csv
import os
import sys

import matplotlib
import matplotlib.pyplot as plt
import matplotlib.colors
plt.rcParams['figure.figsize'] = figsize
plt.rcParams['legend.fontsize'] = 12

import numpy as np # for np.arange()

import pylab

#import texttable as tt


## metadata

pretty_python_names = {
    'py27':               'CPython 2.7.5',
    'pypy':               'PyPy 2.1',
    'cython-bare':        'Cython 0.19.1',
    'cython-purepython':  'Cython 0.19.1\n(w/ hints)',
    'cython-pxd':         'Cython 0.19.1 (w/ PXD hints)',
    'nuitka':             'Nuitka 0.4.4',
    'numba':              'Numba @autojit',
}

pretty_field_names = {
    'CPUTIME_SYS':    'CPU time in kernel mode',
    'CPUTIME_USR':    'CPU time',
    'CS_INVOLUNTARY': 'Context switches (involuntary)',
    'CS_VOLUNTARY':   'Context switches (voluntary)',
    'MAJFLT':         'Major page faults',
    'MAXMEM(KB)':     'Max used memory',
    'MINFLT':         'Minor page faults',
    'WCTIME':         'Wall-clock time',
}

pretty_mgn_names = {
    'M04': '$M_{0,4}$',
    'M21': '$M_{2,1}$',
    'M05': '$M_{0,5}$',
    'M13': '$M_{1,3}$',
}

units = {
    'CPUTIME_SYS':    's',
    'CPUTIME_USR':    's',
    'CS_INVOLUNTARY': '',
    'CS_VOLUNTARY':   '',
    'MAJFLT':         '',
    'MAXMEM(KB)':     'MiB',
    'MINFLT':         '',
    'WCTIME':         's',
}

conv = {
    'CPUTIME_SYS':    float,
    'CPUTIME_USR':    float,
    'CS_INVOLUNTARY': int,
    'CS_VOLUNTARY':   int,
    'MAJFLT':         int,
    'MAXMEM(KB)':     int,
    'MINFLT':         int,
    'WCTIME':         float,
}

palette = matplotlib.colors.colorConverter.to_rgba_array([
    '#FFB300', # Vivid Yellow
    '#803E75', # Strong Purple
    '#FF6800', # Vivid Orange
    '#A6BDD7', # Very Light Blue
    '#C10020', # Vivid Red
    '#CEA262', # Grayish Yellow
    '#817066', # Medium Gray
    ])


## read data
#
# Example:
#     MGN,CPUTIME_SYS,CPUTIME_USR,CS_INVOLUNTARY,CS_VOLUNTARY,MAJFLT,MAXMEM(KB),MINFLT,PYTHON,RUN_NO,WCTIME
#     M04,1.89,0.20,2,57000,0,39968,5570,py27,1,9.59
#     M04,1.89,0.18,2,58005,0,39968,5570,py27,2,9.50
#     M04,1.88,0.18,6,58340,0,39968,5570,py27,3,9.50
#
usage = defaultdict(lambda: defaultdict(lambda: defaultdict(lambda: 0.0)))
pythons = set()
mgns = set()

csv = csv.DictReader(sys.stdin)
for data in csv:
    mgn = data['MGN']
    mgns.add(mgn)
    python = data['PYTHON']
    pythons.add(python)
    for field in [
            'CPUTIME_SYS',
            'CPUTIME_USR',
            'CS_INVOLUNTARY',
            'CS_VOLUNTARY',
            'MAJFLT',
            'MAXMEM(KB)',
            'MINFLT',
            'WCTIME',
    ]:
        if field == 'MAXMEM(KB)':
            # convert to MiB
            div = 1024
        else:
            div = 1
        used = usage[mgn][field][python]
        if used > 0:
            usage[mgn][field][python] = min(used, float(data[field]) / div)
        else:
            usage[mgn][field][python] = float(data[field]) / div

# sort python runtime names once and for all
pythons = list(sorted(pythons, key=(lambda py: pretty_python_names[py]), reverse=True))

# list of numerical suffixes corresponding to position in a list
#           0     1     2     3     4     5     6     7     8     9
suffixes =['th', 'st', 'nd', 'rd', 'th', 'th', 'th', 'th', 'th', 'th']


## bar plot params
plot_fields = ['CPUTIME_USR', 'MAXMEM(KB)']

npy = len(pythons)
python_names = [ pretty_python_names[py] for py in pythons ]

plot_field_names = [ pretty_field_names[field] for field in plot_fields ]


## plot!

# enlarge default font size
plt.rc('font', size=16.)

def show_or_save(title, figsize=figsize):
    if show:
        plt.show()
    else:
        filename = title.replace(' ', '_').replace('(', '').replace(')', '') + '.' + format
        with open(filename, 'w') as output:
            fig = plt.gcf()
            fig.set_size_inches(figsize[0],figsize[1])
            fig.savefig(output, format=format, dpi=600)


# text tables with numeric results
# for field in plot_fields:
if False:
    table = tt.Texttable()
    head = ['Mgn'] + [ pretty_python_names[py] for py in pythons ]
    hdlens = [ len(hd) for hd in head ]
    fmt = str.join('  ', [("%%%ds" % l) for l in hdlens])
    assert len(head) == fmt.count('%')
    table.header(head)
    for mgn in sorted(mgns):
        table.add_row(tuple([mgn] + [ usage[mgn][field][py] for py in pythons ]))
    print table.draw()


# figures 1 and 2
n = len(mgns)
m = len(pythons)
for field in plot_fields:
    title = ('%s of Python runtimes (synopsis)' % (pretty_field_names[field],))

    fig, ax = plt.subplots(figsize=synopsis_figsize)
    plt.subplots_adjust(left=0.115, right=0.88)

    ax.set_title(title)

    keys = list(sorted(mgns, key=(lambda m: usage[m][field]['py27'])))
    pos = np.arange(n) + 0.0
    barwidth = fig.get_figwidth() / (n * (1 + m)) / 5
    for i, (py, color) in enumerate(zip(pythons, palette)):
        vals = np.array([ usage[mgn][field][py] for mgn in keys ])
        rects = ax.bar((pos + i*barwidth), (np.log(vals + 1) / np.log(10)), barwidth,
                       color=color, label=pretty_python_names[py])

        # display actual value over bar
        min_y, max_y = ax.get_ylim()
        for j, rect in enumerate(rects):
            h = rect.get_height()
            x = rect.get_x()+rect.get_width()/10.
            y = h - .04*max_y
            ha = 'left'
            va = 'top'
            if y < .10 * max_y:
                # too far up, place right over bar
                y = h + .04*max_y
                va = 'bottom'
            ax.text(x, y, ('%.2f%s' % (vals[j], units[field])),
                    ha=ha, va=va, rotation=-90)

    plt.xticks(pos + (n*barwidth/2),
               [ pretty_mgn_names[k] for k in keys ])
    plt.yticks(ax.get_yticks(),
               [ ("%d%s" % ((10**y if y != 0 else 0), units[field]))
                 for y in ax.get_yticks() ])

    if field != 'MAXMEM(KB)':
        plt.legend(loc='upper left')

    show_or_save(title, synopsis_figsize)


# remaining figures
for mgn in mgns:

    for field in plot_fields:
        title = ('%s of Python runtimes (%s)' % (pretty_field_names[field], mgn))

        rankings = [ usage[mgn][field][py] for py in pythons ]
        sorted_rankings = list(sorted(rankings))

        fig, ax = plt.subplots(figsize=figsize)
        plt.subplots_adjust(left=0.190, right=0.92)

        pos = np.arange(npy)+0.5  # center bars on the Y-axis ticks
        rects = ax.barh(pos, rankings, align='center', height=0.5, color=palette)

        pylab.yticks(pos, python_names)
        ax.set_title(title)

        # display actual value next to bar
        min_x, max_x = ax.get_xlim() #max(rankings)*1.10
        if mgn=='M13':
            ax.set_xlim(min_x, max_x*1.2)
        else:
            ax.set_xlim(min_x, max_x*1.1)
        min_x, max_x = ax.get_xlim() #max(rankings)*1.10
        for n, rect in enumerate(rects):
            rank = rankings[n]
            width = rect.get_width()

            x = width + .02*max_x
            y = rect.get_y()+rect.get_height()/2.
            ha = 'left'
            va = 'center'
            if x > .95 * max_x:
                # too far left, place right over bar
                x = width - .02*max_x
                y = rect.get_y() + rect.get_height() * 1.05
                ha = 'right'
                va = 'bottom'
            ax.text(x, y, ('%g%s' % (conv[field](rank), units[field])), ha=ha, va=va)

            # Lastly, write in the ranking inside each bar to aid in interpretation
            grade = 1 + sorted_rankings.index(rank)

            # Figure out what the last digit (width modulo 10) so we can add
            # the appropriate numerical suffix (e.g., 1st, 2nd, 3rd, etc)
            lastDigit = grade % 10
            # Note that 11, 12, and 13 are special cases
            if (grade == 11) or (grade == 12) or (grade == 13):
                suffix = 'th'
            else:
                suffix = suffixes[lastDigit]

            grade_str = '%d%s' % (grade, suffix)
            if (width < .05*max_x): # The bars aren't wide enough to print the ranking inside
                xloc = width + .01*max_x # Shift the text to the right side of the right edge
                clr = 'black' # Black against white background
                align = 'left'
            else:
                xloc = width - .02*max_x # Shift the text to the left side of the right edge
                clr = 'black'
                align = 'right'
            yloc = rect.get_y()+rect.get_height()/2.0 #Center the text vertically in the bar
            ax.text(xloc, yloc, grade_str,
                     ha=align, va='center',
                     color=clr, weight='bold')

        show_or_save(title)

